Disagreement Concerning Effect-Measure Modification

Stratifying factors, like age and gender, can modify the effect of treatments and exposures on risk of a studied outcome. Several effect measures, including the relative risk, hazard ratio, odds ratio, and risk difference, can be used to measure this modification. It is known that choice of effect measure may determine the presence and direction of effect-measure modification. We show that considering the opposite outcome -- for example, recovery instead of death -- may similarly influence effect-measure modification. In fact, if the relative risk for the studied outcome and the relative risk for the opposite outcome agree about the direction of effect-measure modification, then so will the two cumulative hazard ratios, the risk difference, and the odds ratio. When risks are randomly sampled from the uniform (0,1) distribution, the probability of this happening is 5/6. Disagreement is probable enough that researchers considering one relative risk should also consider the other and further discussion if they disagree. (If possible, researchers should also report estimated risks.) We provide examples through case studies on HCV, COVID-19, and bankruptcy following melanoma treatment.

==> MonteCarloSimulation.java <==
import java.io.BufferedReader;
import java.io.File;
import java.io.IOException;
import java.nio.file.Files;
import java.util.ArrayList;
import java.util.List;
import java.util.stream.Collectors;
import java.util.stream.IntStream;

/**
 * This class closely estimates the probability that subsets of
 * {RR, RR*, HR, HR*, RD, OR}
 * agree or disagree given a uniform probability distribution with specified upper and lower bounds.
 *
 * To run this code, ensure Stratum.java is in the runtime environment and that
 * https://github.com/heberleh/interactivenn/blob/master/web/diagrams/6/diagramas%20base/6waydiagram.svg
 * [34] (Heberle et al.) is downloaded to a Documentation folder in the environment.
 *
 * @author Jake Shannin and Babette A. Brumback, Ph.D. Correspondence to jshannin@ufl.edu.
 * @version 7 January 2021
 */
public class MonteCarloSimulation {
    //Figure 1 uses UPPER_BOUND = 1.0. Figure 2 uses UPPER_BOUND = 0.1.
    private static final double LOWER_BOUND = 0.0, UPPER_BOUND = 1.0;
    static final int PRECISION = 1000000; //number of simulations
    static final int N = (new Stratum(0, 0)).effectMeasures.length;
    static final boolean TENT = true; //set to true in Appendix D to model dependence of p2 on p1

    private static boolean[] isEffectStrongerInSecondStratum(Stratum s1, Stratum s2) {
        return new boolean[]{s2.getRelativeRisk() > s1.getRelativeRisk(), s2.getOddsRatio() > s1.getOddsRatio(),
                s2.getRiskDifference() > s1.getRiskDifference(), s2.getOtherRR() > s1.getOtherRR(),
                s2.getHazardRatio() > s1.getHazardRatio(), s2.getOtherHR() > s1.getOtherHR()};
    }

    static double randRisk() { return LOWER_BOUND + (UPPER_BOUND - LOWER_BOUND) * Math.random(); }

    static double tentRisk(double controlRisk) {
        double cdf = Math.random();
        double risk = (UPPER_BOUND - LOWER_BOUND) / 2.0;
        for (double increment = risk / 2.0; increment > 1.0 / PRECISION; increment /= 2) {
            double currentCDF;
            if (risk <= controlRisk) {
                currentCDF = risk * risk - 2 * LOWER_BOUND * risk + LOWER_BOUND * LOWER_BOUND;
                currentCDF /= controlRisk - LOWER_BOUND;
                currentCDF /= UPPER_BOUND - LOWER_BOUND;
            } else {
                currentCDF = risk * risk + controlRisk * (UPPER_BOUND - 2 * risk);
                currentCDF -= UPPER_BOUND * (2 * risk + LOWER_BOUND - 3 * controlRisk);
                currentCDF /= UPPER_BOUND - LOWER_BOUND;
                currentCDF /= UPPER_BOUND - controlRisk;
            }
            if (currentCDF == cdf) {
                return risk;
            }
            if (currentCDF > cdf) {
                risk -= increment;
            } else {
                risk += increment;
            }
        }
        return risk;
    }

    public static boolean[] allAgreement(Stratum s1, Stratum s2) {
        int inclusionDex = -1;
        boolean[] agreement = new boolean[(int)(Math.pow(2, N))];
        while (++inclusionDex < agreement.length) {
            boolean[] objections = new boolean[N];
            String binaryInclusionDex = Integer.toBinaryString(inclusionDex);
            binaryInclusionDex = String.format("%0" + N + "d", Integer.parseInt(binaryInclusionDex));
            for (int i = 0; i < N; i++) {
                objections[i] = binaryInclusionDex.charAt(i) == '1';
            }
            boolean[] comparisons = isEffectStrongerInSecondStratum(s1, s2);
            List<Boolean> votes = IntStream.range(0, N).filter(i -> objections[i]).mapToObj(i -> comparisons[i]).collect(
                    Collectors.toCollection(() -> new ArrayList<>(N)));
            agreement[inclusionDex] = !(votes.contains(true) && votes.contains(false));
        }
        return agreement;
    }

    /**
     * Specific to {RR, RR*, HR, HR*, RD, OR}
     * @param code some subset of abcdef indicating which of the above EMs to include
     * @param totals the 64 tallies of how many times a given set of EMs agreed out of the PRECISION trials
     *               these correspond to the {RR, OR, RD, RR*, HR, HR*} arrangement
     * @return the total corresponding to the code, divided by 1 million
     */
    private static double convertCode(String code, int[] totals) {
        int totalDex = 0;
        if (code.contains("a")) {
            totalDex += 32;
        }
        if (code.contains("d")) {
            totalDex += 4;
        }
        if (code.contains("f")) {
            totalDex += 2;
        }
        if (code.contains("c")) {
            totalDex++;
        }
        if (code.contains("e")) {
            totalDex += 8;
        }
        if (code.contains("b")) {
            totalDex += 16;
        }
        return ((double)totals[totalDex]) / MonteCarloSimulation.PRECISION;
    }

    /**
     * Prints 6-way Venn Diagrams, like Figure 1 and Figure 2, to the console
     * To view diagrams, copy the output to any SVG viewer
     * @param args none
     */
    public static void main(String[] args) {
        int[] agreementTotals = new int[(int) Math.pow(2, MonteCarloSimulation.N)];

        if (TENT) {
            for (int i = 0; i < PRECISION; i++) {
                double p1 = randRisk();
                double p2 = tentRisk(p1);
                double p3 = randRisk();
                double p4 = tentRisk(p3);
                boolean[] simulation = allAgreement(new Stratum(p1, p2), new Stratum(p3, p4));
                IntStream.range(0, simulation.length).filter(j -> simulation[j]).forEachOrdered(j -> agreementTotals[j]++);
            }
        }
        else {
            for (int i = 0; i < PRECISION; i++) {
                boolean[] simulation = allAgreement(new Stratum(randRisk(),
                        randRisk()), new Stratum(randRisk(), randRisk()));
                IntStream.range(0, simulation.length).filter(j -> simulation[j]).forEachOrdered(j -> agreementTotals[j]++);
            }
        }

        //This File is available at https://github.com/heberleh/interactivenn/blob/master/web/diagrams/6/diagramas%20base/6waydiagram.svg
        //Citation [34] (Heberle et al.) in Main Document
        File venn = new File("Documentation/6waydiagram.svg");
        BufferedReader inVenn;
        try {
            inVenn = Files.newBufferedReader(venn.toPath());
            String inLine;
            while ((inLine = inVenn.readLine()) != null) {
                if (inLine.matches("(.*)y=\"[0-9]+\\.[0-9]+\">[a-f]+(.*)")) {
                    String letterCode = "";
                    for (char letter : new char[]{'a', 'b', 'c', 'd', 'e', 'f'}) {
                        int letterDex = inLine.indexOf(letter);
                        int slashDex = inLine.indexOf('/');
                        if (letterDex > 6 && letterDex < slashDex) {
                            letterCode = inLine.substring(letterDex, slashDex - 1);
                            break;
                        }
                    }
                    assert !letterCode.isEmpty();
                    double replacement = convertCode(letterCode, agreementTotals);
                    System.out.print(inLine.substring(0, inLine.indexOf(letterCode)));
                    System.out.print(replacement);
                    System.out.println(inLine.substring(inLine.indexOf('<')));
                }
                else {
                    System.out.println(inLine);
                }
            }
        } catch (IOException e) {
            e.printStackTrace();
        }
    }
}

==> Stratum.java <==
/**
 * This class represents a stratum of the population,
 * some of which receive a given treatment and some of which do not.
 *
 * @author Jake Shannin and Babette A. Brumback, Ph.D.
 * @version 7 January 2021
 */
public class Stratum {
    final double controlRisk, treatmentRisk;
    public Stratum(double controlRisk, double treatmentRisk) {
        this.controlRisk = controlRisk;
        this.treatmentRisk = treatmentRisk;
    }

    interface EffectMeasure {
        double getEffectMeasure();
    }

    EffectMeasure[] effectMeasures = new EffectMeasure[] { this::getRelativeRisk, this::getOddsRatio,
            this::getRiskDifference, this::getOtherRR, this::getHazardRatio, this::getOtherHR};

    public double getRelativeRisk() {
        return treatmentRisk / controlRisk;
    }

    public double getOtherRR() {
        return (1 - controlRisk) / (1 - treatmentRisk);
    }

    public double getOddsRatio() {
        return getRelativeRisk() * getOtherRR();
    }

    public double getRiskDifference() {
        return treatmentRisk - controlRisk;
    }

    public double getHazardRatio() { return Math.log(1 - treatmentRisk) / Math.log(1 - controlRisk); }

    public double getOtherHR() { return Math.log(controlRisk) / Math.log(treatmentRisk); }
}
